Distortion based Light-weight Security for Cyber-Physical Systems

In Cyber-Physical Systems (CPS), inference based on communicated data is of critical significance as it can be used to manipulate or damage the control operations by adversaries. This calls for efficient mechanisms for secure transmission of data since control systems are becoming increasingly distributed over larger geographical areas. Distortion based security, recently proposed as one candidate for secure transmissions in CPS, is not only more appropriate for these applications but also quite frugal in terms of prior requirements on shared keys. In this paper, we propose distortion-based metrics to protect CPS communication and show that it is possible to confuse adversaries with just a few bits of pre-shared keys. In particular, we will show that a linear dynamical system can communicate its state in a manner that prevents an eavesdropper from accurately learning the state.

==> figures/case_study.m <==
clear all;
clc;

# two dimensional system
Sigma = [2, 0; 0 3];

#A1 = [0.73, 0.84; 0.11,  0.62];
A1 = orth(rand(2,2))*[1.05, 0; 0, 0.9]*orth(rand(2,2));
A2 = orth(rand(2,2))*[1.02, 0; 0, 1]*orth(rand(2,2));
A3 = orth(rand(2,2))*[0.8, 0; 0, 0.9]*orth(rand(2,2));  
#A3 = [0.45, 0.23; 0.23, 0.62]; 

f = 30;

t = [1:1:f];
f1 = zeros(1,f);
f2 = zeros(1,f);
f3 = zeros(1,f);
for i = 1:f
  f1(i) = 0.9998*trace((A1^(i-1))'* (A1^(i-1))* Sigma)
  f2(i) = 0.9998*trace((A2^(i-1))'* (A2^(i-1))* Sigma)
  f3(i) = 0.9998*trace((A3^(i-1))'* (A3^(i-1))* Sigma)
end  
plot(t(1:3:end), f1(1:3:end), '--*', "linewidth",3);
hold on;
plot(t(1:3:end), f2(1:3:end), '-s', "linewidth",3);
hold on;
plot(t(1:3:end), f3(1:3:end), ':o', "linewidth",3);
hold on;
plot(t(1:3:end), ones(1,f)(1:3:end)*trace(Sigma)*0.9998, '-.p', "linewidth",3);


h = legend('[1.5, 0.5]','[1.01, 1]','[0.8, 0.9]', 'c tr (\Sigma)');
legend (h, "location", "northwest");
set(h, 'fontsize', 13);
xlabel('t');
ylabel('Lower bound on distortion');


set(gca, 'fontsize', 20);


